The LDBC Financial Benchmark

The Linked Data Benchmark Council's Financial Benchmark (LDBC FinBench) is a new effort that defines a graph database benchmark targeting financial scenarios such as anti-fraud and risk control. The benchmark has one workload, the Transaction Workload, currently. It captures OLTP scenario with complex, simple read queries and write queries that continuously insert or delete data in the graph. Compared to the LDBC SNB, the LDBC FinBench differs in application scenarios, data patterns, and query patterns. This document contains a detailed explanation of the data used in the LDBC FinBench, the definition of transaction workload, a detailed description for all queries, and instructions on how to use the benchmark suite.

==> arxiv.sh <==
#!/bin/bash

set -eu
set -o pipefail

# Release process
# ---------------
#
# 1. Edit ldbc.cls
#    - Set a stable version number for `\ldbcfinbenchdocversion`
#    - Under "The specification was built on the source code available at", uncomment the GitHub URL with the tag
#
# 2. Edit ldbc-finbench-specification.tex
#    - Set \bibliography{bib/references} to \bibliography{ms}
#
# 3. Edit README.md
#    - Adjust the version number in the PDF links
#
# 4. Commit and push to GitHub
#
# 5. On GitHub, create a new release with a tag of the same name, following the pattern `v1.2.3`.
#
# 6. Locally, run `./arxiv.sh`
#
# 7. Go to arXiv, log in, replace submission, and upload the new ms.zip file. Check the output and submit it.
#
# 8. Edit ldbc.cls
#    - Set a snapshot version number for `\ldbcfinbenchdocversion`
#    - Under "The specification was built on the source code available at", uncomment the GitHub URL pointing to the main branch
#
# 9. Commit and push to GitHub

# prevent "Couldn't read xref table" errors
# cd patterns
# for f in *.pdf; do pdftk $f cat output $f.new && mv $f.new $f; done
# cd ..

# compile a single bib file
cat bib/*.bib > ms.bib
mv ldbc-finbench-specification.tex ms.tex
# sed -i 's/\\bibliography{.*}/\\bibliography{ms}/' ms.tex

# Even though the file exists, arXiv still states the following:
# "We do not run bibtex in the auto-TeXing procedure. If you use bibtex, you must compile the .bbl file on your computer then include that in your uploaded source files. See using bibtex.
# The name of the .bbl file must match the name of the main .tex file for the system to process the references correctly."
# If the ms.bbl file is there, just ignore this problem.

# build
./generate-tex.py
latexmk -pdf --interaction=batchmode ms

# cleanup
rm -f query-specifications/\[deprecated\]*.yaml
rm -f *.aux *.dvi *.thm *.lof *.log *.lot *.fls *.out *.toc *.blg *.fdb_latexmk *.pdf
rm -f ms.zip
# standalone documents
# rm -f query-cards/*
# rm -f workload-*.tex
find . | grep pptx | xargs rm -f # binary docs

# create archive
zip -r ms.zip *

==> generate-tex.py <==
#!/usr/bin/env python3

import yaml
import glob
from jinja2 import Template
from os.path import basename, splitext
from subprocess import check_output
from collections import defaultdict


def convert_markdown_to_tex(markdown):
    return check_output(
        ["pandoc", "--from=markdown", "--to=latex"],
        universal_newlines=True,
        input=markdown
    ).replace('??', '\+').rstrip("\n") # if line breaks are needed


def convert_map_values_to_tex(map):
    if map is not None:
        map.update({k: convert_markdown_to_tex(v) for k, v in map.items()})
        return map


def convert_list_entries_to_tex(list):
    if list is not None:
        return [convert_markdown_to_tex(e) for e in list]


def convert_map_list_to_tex(list_of_maps):
    if list_of_maps is not None:
        return [convert_map_values_to_tex(e) for e in list_of_maps]

##### query cards

with open('templates/query-card-template.tex', 'r') as f:
    query_card_template = Template(f.read())

# with open('templates/short-description-template.tex', 'r') as f:
#     short_description_template = Template(f.read())

# with open('templates/standalone-query-card.tex', 'r') as f:
#     standalone_query_card_template = Template(f.read())

# with open('templates/parameters', 'r') as f:
#     parameters_template = Template(f.read())

all_choke_points = set()
all_queries = set()
query_choke_point = defaultdict(list)      # queries -> cps
choke_point_references = defaultdict(list) # cps -> queries

for filename in glob.glob("query-specifications/*.yaml"):
    if "deprecated" in basename(filename):
        continue
    print("Processing query specification: %s" % filename)
    query_id = splitext(basename(filename))[0]

    with open(filename, 'r') as f:
        doc = yaml.load(f, Loader=yaml.FullLoader)

    number = doc['number']
    number_string = "%02d" % (number)
    workload = doc['workload']
    title = doc['title']
    description_markdown = doc['description']
    operation = doc['operation']

    query_tuple = (query_id, workload, operation, number)
    all_queries.add(query_tuple)

    choke_points = list(map(lambda e: str(e), doc.get('choke_points', [])))
    for choke_point in choke_points:
        choke_point_references[choke_point].append(query_tuple)
        all_choke_points.add(choke_point)

    query_choke_point[query_id] = choke_points

    # currently, there are no off-the-shelf solutions for Markdown to TeX conversion in Python 3,
    # so we use Pandoc -- it's hands down the best Markdown to Tex converter you can get anyways
    description_tex = convert_markdown_to_tex(description_markdown)
    
    # optional arguments 
    composition = doc.get('compositions')
    parameters = doc.get('parameters')
    results = doc.get('result')
    sort = doc.get('sort')
    limit = doc.get('limit')
    relevance_markdown = doc.get('relevance')
    groupby = doc.get('groupby')

    relevance_tex = None if relevance_markdown is None else convert_markdown_to_tex(relevance_markdown)

    # parameter_file_text = parameters_template.render(
    #     parameters = parameters,
    # )

    # with open("parameters/%s.parameters" % query_id, 'w') as parameter_file:
    #     parameter_file.write(parameter_file_text)

    query_card_text = query_card_template.render(
        number        = number,
        workload      = workload,
        operation     = operation,
        number_string = number_string,
        query_id      = query_id,
        title         = title,
        description   = description_tex,
        composition   = convert_map_list_to_tex(composition),
        parameters    = convert_map_list_to_tex(parameters),
        result        = convert_map_list_to_tex(results),
        sort          = convert_map_list_to_tex(sort),
        limit         = limit,
        choke_points  = choke_points,
        groupby       = groupby,
        # relevance     = relevance_tex, # Comment out temporarily
    )

    with open("query-cards/%s.tex" % query_id, 'w') as query_card_file:
        query_card_file.write(query_card_text)

    ##### short descriptions
    # short_description_text = short_description_template.render(
    #     number        = number,
    #     title         = title,
    #     description   = description_tex,
    # )
    # short_description_text = short_description_text.replace("\n\n", "\n")

    # with open("short-descriptions/%s.tex" % query_id, 'w') as short_description_file:
    #     short_description_file.write(short_description_text)

    ##### standalone query cards
    # standalone_query_card_text = standalone_query_card_template.render(
    #     query_id=query_id
    # )
    # with open("standalone-query-cards/%s.tex" % query_id, 'w') as standalone_query_card_file:
    #     standalone_query_card_file.write(standalone_query_card_text)

##### choke points

with open('templates/choke-point-query-mapping-template.tex', 'r') as f:
    choke_point_template = Template(f.read())

for choke_point in choke_point_references:
    choke_point_filename = choke_point.replace('.', '-')

    queries = choke_point_references[choke_point]
    queries_sorted = sorted(queries, key=lambda tup: tup[0])
    choke_point_text = choke_point_template.render(
        queries = queries_sorted,
    )

    with open("choke-point-query-mapping/cp-%s.tex" % choke_point_filename, 'w') as choke_point_file:
        choke_point_file.write(choke_point_text)

##### table for choke points and queries

# print('Processing choke points... ', end='')

# all_queries_sorted = sorted(all_queries, key=lambda tup: tup[0])
# all_choke_points_sorted = sorted(all_choke_points)

# with open('templates/choke-points-queries.tex', 'r') as f:
#     choke_points_queries_template = Template(f.read())

# choke_points_queries_text = choke_points_queries_template.render(
#     choke_point_references = choke_point_references,
#     query_choke_point = query_choke_point,
#     queries = all_queries_sorted,
#     choke_points = all_choke_points_sorted,
# )

# with open("choke-points/choke-points-queries.tex", 'w') as choke_points_queries_template:
#     choke_points_queries_template.write(choke_points_queries_text)

# #### CSV for choke points and queries (to be pasted in a spreadsheet)

# with open('templates/choke-points-queries.csv', 'r') as f:
#     choke_points_queries_template = Template(f.read())

# choke_points_queries_text = choke_points_queries_template.render(
#     choke_point_references = choke_point_references,
#     query_choke_point = query_choke_point,
#     queries = all_queries_sorted,
#     choke_points = all_choke_points_sorted,
# )

# with open("choke-points/choke-points-queries.csv", 'w') as choke_points_queries_template:
#     choke_points_queries_template.write(choke_points_queries_text)

print('Done')


==> patterns/crop.sh <==
#!/bin/bash
set -x

PNG_DIR=$1

cd $PNG_DIR
for f in *.png; do
    g=${f%.*}
    idx=${g#Slide}
    if [ "$idx" -lt "10" ]; then
        idx=0${idx}
    fi
    rname=${PNG_DIR}-${idx}
    # echo $rname
    # pdfcrop ${rname}.pdf && mv ${rname}-crop.pdf ${rname}.pdf
    convert -quality 100 $f -trim ${rname}.png
done
